Privacy-from-Birth: Protecting Sensed Data from Malicious Sensors with VERSA

There are many well-known techniques to secure sensed data in IoT/CPS systems, e.g., by authenticating communication end-points, encrypting data before transmission, and obfuscating traffic patterns. Such techniques protect sensed data from external adversaries while assuming that the sensing device itself is secure. Meanwhile, both the scale and frequency of IoT-focused attacks are growing. This prompts a natural question: how to protect sensed data even if all software on the device is compromised? Ideally, in order to achieve this, sensed data must be protected from its genesis, i.e., from the time when a physical analog quantity is converted into its digital counterpart and becomes accessible to software. We refer to this property as PfB: Privacy-from-Birth. In this work, we formalize PfB and design Verified Remote Sensing Authorization (VERSA) -- a provably secure and formally verified architecture guaranteeing that only correct execution of expected and explicitly authorized software can access and manipulate sensing interfaces, specifically, General Purpose Input/Output (GPIO), which is the usual boundary between analog and digital worlds on IoT devices. This guarantee is obtained with minimal hardware support and holds even if all device software is compromised. VERSA ensures that malware can neither gain access to sensed data on the GPIO-mapped memory nor obtain any trace thereof. VERSA is formally verified and its open-sourced implementation targets resource-constrained IoT edge devices, commonly used for sensing. Experimental results show that PfB is both achievable and affordable for such devices.

==> images/graphics_python/.ipynb_checkpoints/barplots-checkpoint.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 73,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [13.5, 1.8 ,1.9, 18.9, 77.3]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','red','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Additional LUTs',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['VERSA', 'SMART', 'VRASED', 'APEX', 'SANCUS'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('lut_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 74,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [7.2, 1.1, 4.6, 6.2, 115.4]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','red','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Additional Regs',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['VERSA', 'SMART', 'VRASED', 'APEX', 'SANCUS'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('reg_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 76,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [5.09, 9.2, 3.6, 1.27]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('# Cycles (in millions)',fontsize=15)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['VERSA', 'SMART', 'VRASED', 'SANCUS'],fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('tta_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 54,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "runtime = [1.037008, 1.134892, 1.526462]\n",
    "size = [132, 198, 468]\n",
    "\n",
    "plt.plot(size, runtime, color='blue', marker='o')\n",
    "pointlables = ['Simple App.', 'Motion Sensor', 'Temperature\\nSensor']\n",
    "pointcoords = [(10,-3), (10,-3), (-80,-20)]\n",
    "for i,j,x,y in zip(pointlables, pointcoords, size, runtime):\n",
    "    label = \"{0}\".format(i)\n",
    "    plt.annotate(label, # this is the text\n",
    "                 (x,y), # these are the coordinates to position the label\n",
    "                 textcoords=\"offset points\", # how to position the text\n",
    "                 xytext=j, # distance from text to points (x,y),\n",
    "                 ha='left') # horizontal alignment can be left, right or center\n",
    "\n",
    "plt.ylabel('Runtime (#cycles in millions)',fontsize=13)\n",
    "plt.xlabel('Binary size (in bytes)',fontsize=13)\n",
    "plt.xticks(fontsize=14)\n",
    "plt.yticks(fontsize=14, rotation=0)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}


==> images/graphics_python/barplots.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# libraries\n",
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    " \n",
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [13.5, 3.4 ,6.6, 18.9, 77.3]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','red','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Additional LUTs',fontsize=17)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['VERSA', 'SMART', 'VRASED', 'APEX', 'SANCUS'],fontsize=16.5)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('lut_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [7.2, 2.7, 5.4, 6.2, 115.4]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','red','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('% Additional Regs',fontsize=17)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['VERSA', 'SMART', 'VRASED', 'APEX', 'SANCUS'],fontsize=16.5)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('reg_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "# set width of bar\n",
    "barWidth = 0.7\n",
    " \n",
    "# set height of bar\n",
    "bars = [5.09, 9.2, 3.6, 1.27]\n",
    " \n",
    "# Set position of bar on X axis\n",
    "r = np.arange(len(bars))\n",
    " \n",
    "# Make the plot\n",
    "plt.bar(r, bars, color=['darkgreen', 'darkred', 'darkblue','grey'], edgecolor='black', width=barWidth)\n",
    " \n",
    "# Add xticks on the middle of the group bars\n",
    "plt.ylabel('# Cycles (in millions)',fontsize=17)\n",
    "#plt.xlabel('Instrumentation Overhead for Real-world Applications', fontweight='bold', labelpad=15)\n",
    "plt.xticks(r, ['VERSA', 'SMART', 'VRASED', 'SANCUS'],fontsize=16.5)\n",
    "plt.yticks(fontsize=16, rotation=0)\n",
    "\n",
    "# Create legend & Save fig & Show graphic\n",
    "plt.tight_layout()\n",
    "plt.savefig('tta_comparison.pdf')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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\n",
      "text/plain": [
       "<Figure size 432x288 with 1 Axes>"
      ]
     },
     "metadata": {
      "needs_background": "light"
     },
     "output_type": "display_data"
    }
   ],
   "source": [
    "runtime = [1.08, 1.17, 1.57]\n",
    "size = [162, 228, 498]\n",
    "\n",
    "plt.plot(size, runtime, color='blue', marker='o')\n",
    "pointlables = ['Simple App.', 'Motion Sensor', 'Temperature\\nSensor']\n",
    "pointcoords = [(10,-3), (10,-3), (-98,-20)]\n",
    "for i,j,x,y in zip(pointlables, pointcoords, size, runtime):\n",
    "    label = \"{0}\".format(i)\n",
    "    plt.annotate(label, # this is the text\n",
    "                 (x,y), # these are the coordinates to position the label\n",
    "                 textcoords=\"offset points\", # how to position the text\n",
    "                 xytext=j, # distance from text to points (x,y),\n",
    "                 fontsize=14,\n",
    "                 ha='left') # horizontal alignment can be left, right or center\n",
    "\n",
    "plt.ylabel('Runtime (#cycles in millions)',fontsize=15)\n",
    "plt.xlabel('Binary size (in bytes)',fontsize=17)\n",
    "plt.xticks(fontsize=16.5)\n",
    "plt.yticks(fontsize=16.5, rotation=0)\n",
    "plt.tight_layout()\n",
    "plt.savefig('runtime_overhead.pdf')\n",
    "plt.show()"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

